Exponential Tethers for Accelerated Space Elevator Deployment

An exponential space elevator is a space elevator with a tether cross-section that varies exponentially with altitude. With such an elevator it is possible to reel in tether material at one end of the elevator while reeling out at the other end, without changing the overall taper profile. I show how to use this property to build up or clone a space elevator much more efficiently than with standard climber-based methods.

==> climber.c <==
#include <stdio.h>
#include <math.h>

#define STEPS 1000
#define MAXSTEPS 100000
#define GMe (6.67e-11 * 5.98e24)
#define Omega 7.29e-5                   
#define Omega2 (Omega * Omega)
#define Re 6.38e6
#define Rho 1300
#define V (200 / 3.6)

double Rg;


inline double Pot(double r)
{
  return -GMe / (r) - .5 * r * r * Omega2;
}

inline double grav(double r)
{
  return -GMe / (r*r) + r * Omega2;
}

inline double Area(double r, double strength)
{
  return exp(Rho / strength * Pot(r));
}

double mass(double strength) // Mass for a unit area at the base.
{
  double m = 0;
  double r;

  double stepsize = (Rg - Re) / STEPS;

  for (r = Re; ; r += stepsize)
  {
    double A = Area(r, strength);
    double mcw = A * strength / grav(r);
    
    m += Rho * A * stepsize;

    if (r > Rg && mcw < m / 1000)
      break;
  
//    printf("%e %e %e %e\n", r, A, mcw, m);
  }

//  exit(1);
  
  return m / Area(Re, strength);
}

double effectiveg(double time)
{
  double g = 0;
  double r;

  for (r = Re; r < Rg; r += time * V)
  {
    g += grav(r);
  }

  return g;
}

int main()
{
  #define NUMTIMES 7
  int i;
  double strength;
  double times[NUMTIMES] = { 3, .001, .5, 1, 2, 5, 7 };
  Rg = pow(GMe/Omega2, 1.0/3.0);

  for (i = 0; i < NUMTIMES; i++)
  {
    double time = times[i] * 24 * 3600;
    double geff = effectiveg(time);
 
    for (strength = 10e9; strength < 150e9; strength *= 1.1)
    {
      double m = mass(strength);
      double rate = -strength / (time * m * geff);
      double doublet = log(2) / rate / 3600 / 24;
      printf("%e %e %e %e %e %e\n", strength, doublet, rate, time, m, geff);
    }
    printf("\n");
    printf("\n");
  }
    
  return 0;
}



==> maxtaper.c <==
#include <stdio.h>
#include <math.h>

#define STEPS 1000
#define MAXSTEPS 100000
#define GMe (6.67e-11 * 5.98e24)
#define Omega 7.29e-5                   
#define Omega2 (Omega * Omega)
#define Re 6.38e6
#define Rho 1300

double Rg;

double MinStrength(double ratio, double length)
{
  double gamma = log(ratio) / (Rg - Re);
  double stepsize = (Rg - Re) / STEPS;
  double maxsigmareached = 0;
  double T = 0;
  int i;

  T = 0;
  for (i = 0; i <= (length - Re) / (Rg - Re) * STEPS; i++)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double A = exp(gamma * (r - Re));
    T -= Rho * A * g * stepsize;
    double sigma = T / A;

//    printf("%i %e %e\n", i, sigma, r);
    
    if (sigma > maxsigmareached) 
      maxsigmareached = sigma;
  }

  T = 0;
  for (i = (length - Re) / stepsize; i >= 0; i--)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double A = exp(gamma * (r - Re));
    T += Rho * A * g * stepsize;
    double sigma = T / A;

//    printf("%i %e %e\n", i, sigma, r);
    
    if (sigma > maxsigmareached) 
      maxsigmareached = sigma;
  }

  return maxsigmareached;
      
/*  for (i = 0; !foundmax || (T >= 0 && i < MAXSTEPS); i++)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double sigmamaxlocal = - Rho * g / gamma;
    double A = exp(gamma * (r - Re));
    T -= Rho * A * g * stepsize;
    double Tmax = sigmamaxlocal * A;
    if (maxsigmareached < T / A)
      maxsigmareached = T / A;

//    printf("%e %e %e %e %e %e\n", r, g, sigmamaxlocal, A, T / A, Tmax / A);
  
    if (i == STEPS)
    {
      if (sigmamingeo) *sigmamingeo = T / A;
    }

    if (!foundmax && Tmax / gamma < T / gamma)
    {
      foundmax = 1;
      if (sigmamin) *sigmamin = sigmamaxlocal;
      if (rmax) *rmax = r;
    }
  
//    if (i >= STEPS && i % 500 == 0)
//    {
//      printf("# # %f \n", r-1e6);
//      printf("%e %e %f\n", ratio, maxsigmareached, r);
//    }
    
//        if (i > STEPS && i % 50 == 0)
//    {
////      printf("%e %e %e \n", ratio, r, T / A);
//      printf("%e ", T / A);
//    }
  }*/

/*  if (maxlen)
  {
    *maxlen = Re + i * stepsize;
  }*/
}

void Calc(double ratio, double *sigmamin, double *rmax, double *sigmamingeo, double *maxlen)
{
  int i, foundmax = 0;
  double T = 0;
  double gamma = log(ratio) / (Rg - Re);
  double stepsize = (Rg - Re) / STEPS;
  double maxsigmareached = 0;

  for (i = 0; !foundmax || (T >= 0 && i < MAXSTEPS); i++)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double sigmamaxlocal = - Rho * g / gamma;
    double A = exp(gamma * (r - Re));
    T -= Rho * A * g * stepsize;
    double Tmax = sigmamaxlocal * A;
    if (maxsigmareached < T / A)
      maxsigmareached = T / A;

//    printf("%e %e %e %e %e %e\n", r, g, sigmamaxlocal, A, T / A, Tmax / A);
  
    if (i == STEPS)
    {
      if (sigmamingeo) *sigmamingeo = T / A;
    }

    if (!foundmax && Tmax / gamma < T / gamma)
    {
      foundmax = 1;
      if (sigmamin) *sigmamin = sigmamaxlocal;
      if (rmax) *rmax = r;
    }
  
/*    if (i >= STEPS && i % 500 == 0)
    {
      printf("# # %f \n", r-1e6);
      printf("%e %e %f\n", ratio, maxsigmareached, r);
    }*/
    
    /*    if (i > STEPS && i % 50 == 0)
    {
//      printf("%e %e %e \n", ratio, r, T / A);
      printf("%e ", T / A);
    }*/
  }

/*  if (maxlen)
  {
    *maxlen = Re + i * stepsize;
  }*/
}

int main()
{
  //double sm, rm, smg, ml, taper;
  int i;
  double taper;
  double rmax;
  double rvals[] = {1, 1.5, 2, 3, 5};
  Rg = pow(GMe/Omega2, 1.0/3.0);

  fprintf(stderr, "%e\n", Rho * (GMe * (1 / Re - 1 / Rg) - .5 * Omega2 * (Rg * Rg - Re * Re)));
  
/*  for (taper = .7; taper < 10; taper += .01)
  {
    if (fabs(taper - 1) < .02) 
      continue;
    
    Calc(taper, &sm, &rm, &smg, &ml);
//    fprintf(stderr, "%e %e %e %e %e\n", taper, sm, rm, smg, ml);
    printf("%e %e %e %e %e\n", taper, sm, rm, smg, ml);
  }*/

  for (i = 0; i < 5; i++)
  {
    rmax = Rg * rvals[i];
    for (taper = .1; taper < 10; taper *= 1.05)
    {
      double gam = log(taper) / (Rg - Re);
      double massrate = 200 * 24 * gam / (exp(gam * (rmax-Re)) - 1);
      printf("%e %e %e %e\n", MinStrength(taper, rmax), taper, rmax, massrate);
    }
    printf("\n");
    printf("\n");
  }
    
  return 0;
}


==> pullup.c <==
#include <stdio.h>
#include <math.h>

#define STEPS 1000
#define MAXSTEPS 100000
#define GMe (6.67e-11 * 5.98e24)
#define Omega 7.29e-5                   
#define Omega2 (Omega * Omega)
#define Re 6.38e6
#define Rho 1300
#define V (200 / 3.6)

double Rg;

double MinStrength(double ratio, double *l)
{
  double gamma = log(ratio) / (Rg - Re);
  double stepsize = (Rg - Re) / STEPS;
  double maxsigmareached = 0;
  double T = 0;
  int i;

  T = 0;
  for (i = 0; ; i++)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double A = exp(gamma * (r - Re));
    T -= Rho * A * g * stepsize;
    double sigma = T / A;

    if (sigma > maxsigmareached) 
      maxsigmareached = sigma;

    if (i > STEPS && T < -Rho * A * g / gamma)
    {
      if (l)
      {
	*l = r;
	break;
      }
    }
  }

  return maxsigmareached;
}      

int main()
{
  double taper;
  Rg = pow(GMe/Omega2, 1.0/3.0);

  for (taper = .6906; taper < 1; taper *= 1.01)
  {
    double length;
    double strength = MinStrength(taper, &length);
    double gamma = log(taper) / (Rg - Re);
    double growthrate = -gamma * V;
    double doublet = log(2) / growthrate / 3600 / 24;
    printf("%e %e %e %e %e\n", strength, taper, length, growthrate, doublet);
  }
    
  return 0;
}


==> splice.c <==
#include <stdio.h>
#include <math.h>

#define STEPS 1000
#define MAXSTEPS 100000
#define GMe (6.67e-11 * 5.98e24)
#define Omega 7.29e-5                   
#define Omega2 (Omega * Omega)
#define Re 6.38e6
#define Rho 1300
#define SIGMALIM 1000e9
#define V (200 / 3.6)

double Rg;

/*struct solution
{
  double ratio;
  double gamma;
  double sigmamin;
  double rate;
  double 
} */

int tcount = 0;
int scount = 0;

void Calc(double ratio)
{
  double gamma = log(ratio) / (Rg - Re);
  double stepsize = (Rg - Re) / STEPS;
  double maxsigmareached = 0;
  double T = 0;
  int i;

  T = 0;
//  for (i = 0; T >= 0 && maxsigmareached < SIGMALIM; i++)
  for (i = 0; ; i++)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double A = exp(gamma * (r - Re));
    T -= Rho * A * g * stepsize;
    double sigma = T / A;

    if (sigma > maxsigmareached) 
      maxsigmareached = sigma;
	
//    if (i % (STEPS / 10) == 0 && i > STEPS)
    if (T < 0)
    {  
      T = 0;
      double mcw = T / g;
      double mc = Rho / gamma * (A - 1);
      double mdot = Rho * V; 
      double rate = mdot / (mcw + mc) / 3; 
      // Divide by 3 to take into account phases where we are pulling back
      // down.
      double doublet = log(2) / rate / 3600 / 24;
      printf("%e %e %e %e %e %e %e\n", 
	  r, maxsigmareached, ratio, ratio, gamma, rate, doublet);
      tcount++;
      break;
    }

    if (maxsigmareached >= SIGMALIM)
    {
      scount++;
      break;
    }
  }

//  if (T <= 0)
//    tcount++;
//  else
//    scount++;
}      

int main()
{
  //double sm, rm, smg, ml, taper;
  double taper;
  Rg = pow(GMe/Omega2, 1.0/3.0);
    
  for (taper = .1; taper < 30; taper *= 1.05)
  {
    Calc(taper);
//    printf("\n");
//    printf("\n");
  }
    
  fprintf(stderr, "%i %i\n", tcount, scount);
  
  return 0;
}


==> splice2.c <==
#include <stdio.h>
#include <math.h>

#define STEPS 1000
#define MAXSTEPS 100000
#define GMe (6.67e-11 * 5.98e24)
#define Omega 7.29e-5                   
#define Omega2 (Omega * Omega)
#define Re 6.38e6
#define Rho 1300
#define SIGMALIM 1000e9
#define V (200 / 3.6)

double Rg;

/*struct solution
{
  double ratio;
  double gamma;
  double sigmamin;
  double rate;
  double 
} */

int tcount = 0;
int scount = 0;

void Calc(double ratio)
{
  double gamma = log(ratio) / (Rg - Re);
  double stepsize = (Rg - Re) / STEPS;
  double maxsigmareached = 0;
  double T = 0;
  int i;

  T = 0;
//  for (i = 0; T >= 0 && maxsigmareached < SIGMALIM; i++)
  for (i = 0; ; i++)
  {
    double r = Re + i * stepsize;
    double g = -GMe / (r*r) + r * Omega2;
    double A = exp(gamma * (r - Re));
    T -= Rho * A * g * stepsize;
    double sigma = T / A;

    if (sigma > maxsigmareached) 
      maxsigmareached = sigma;
	
//    if (i % (STEPS / 10) == 0 && i > STEPS)
    if (T < 0)
    {  
      double rate = V / (3 * (r - Re)) * log(exp(-gamma * (r - Re)) + 1); 
      // Divide by 3 to take into account phases where we are pulling back
      // down.
      double doublet = log(2) / rate / 3600 / 24;
      printf("%e %e %e %e %e %e %e\n", 
	  r, maxsigmareached, ratio, ratio, gamma, rate, doublet);
      tcount++;
      break;
    }

    if (maxsigmareached >= SIGMALIM)
    {
      scount++;
      break;
    }
  }

//  if (T <= 0)
//    tcount++;
//  else
//    scount++;
}      

int main()
{
  //double sm, rm, smg, ml, taper;
  double taper;
  Rg = pow(GMe/Omega2, 1.0/3.0);
    
  for (taper = .1; taper < 30; taper *= 1.05)
  {
    Calc(taper);
//    printf("\n");
//    printf("\n");
  }
    
  fprintf(stderr, "%i %i\n", tcount, scount);
  
  return 0;
}

